The Universal Kummer Threefold

The universal Kummer threefold is a 9-dimensional variety that represents the total space of the 6-dimensional family of Kummer threefolds in 7-dimensional projective space. We compute defining polynomials for three versions of this family, over the Satake hypersurface, over the G\"opel variety, and over the reflection representation of type E7. We develop classical themes such as theta functions and Coble's quartic hypersurface using current tools from combinatorics, geometry, and commutative algebra. Symbolic and numerical computations for genus 3 moduli spaces appear alongside toric and tropical methods.

==> supplementary_files/theta.py <==

##### This file contains some code we used to evaulate various theta functions and transcendental maps numerically.  



u='/Sage-4.8-OSX-64bit-10.6.app/Contents/Resources/sage/devel/sage-main/sage/functions/riemann_theta.py'
load(u)

C = ComplexField(100); I = C.gen()
R=RealField(100)
MS = MatrixSpace(R,3,3,sparse=False)
triple_index = [[0,0,0],[0,0,1],[0,1,0],[0,1,1],[1,0,0],[1,0,1],[1,1,0],[1,1,1]]


## random_tau() outputs an element of the Siegel upperhalfspace: a 3x3 symmetric complex matrix with positive definite imaginary part.  
def random_tau2():
    a=MS.random_element()
    b=MS.random_element()
    c=MS.random_element()
    i=a*(a.transpose())
    r=b*(b.transpose())-c*(c.transpose())
    return r+I*i

t=random_tau2()


## the function theta2(c,zz,tau) is the second order theta function with characteristic c, 3x3 Riemann matrix tau, and argument zz.  See equation (2.5).  The arguments c and zz can be given either as length 3 python lists or as sage vectors
def theta2(c,zz,tau):
    char=vector(C,c)
    z=vector(C,zz)
    w= exp((1/2)*pi*I*char.inner_product(tau*char)+2*pi*I*char.inner_product(z))*RiemannTheta(2*tau)(2*z+tau*char)
    return C(w)

## the function thetachar(epsilon,epsilonprime,z,tau) is the first order theta function with characteristics epsilon,epsilonprime, and argument z.  See equation (2.3).  The arguments c and zz can be given either as length 3 python lists or as sage vectors

def thetachar(epsilon,epsilonprime,z,tau):
    x=vector(C,z)
    u=vector(C,epsilon)
    v=vector(C,epsilonprime)
    w= exp(pi*I*((1/4)*u.inner_product(tau*u)+u.inner_product(x)+(1/2)*u.inner_product(v)))*RiemannTheta(tau)(x+(1/2)*(v+tau*u))
    return C(w)

## The function u_vector(tau) implements the theta constant map (3.3).  The input is a 3x3 Riemann matrix tau, and the ouput is a point in \CP^7

def u_vector(tau):
    v=[]
    for i in triple_index:
        v.append(theta2(i,[0,0,0],tau))
    return v

## The function x_vector(tau) implements the Kummer map (2.9).  The input is a length 3 vector or list x and a 3x3 Riemann matrix tau. The ouput is a point in \CP^7

def x_vector(zz,tau):
    z=vector(C,zz)
    v=[]
    for i in triple_index:
            v.append(theta2(i,z,tau))
    return v

